Multiplicative updates For Non-Negative Kernel SVM

We present multiplicative updates for solving hard and soft margin support vector machines (SVM) with non-negative kernels. They follow as a natural extension of the updates for non-negative matrix factorization. No additional param- eter setting, such as choosing learning, rate is required. Ex- periments demonstrate rapid convergence to good classifiers. We analyze the rates of asymptotic convergence of the up- dates and establish tight bounds. We test the performance on several datasets using various non-negative kernels and report equivalent generalization errors to that of a standard SVM.

==> figures/plot.py <==
from scipy import *
from pylab import *

d=io.loadmat('curves.mat')

munkErr = d['Errbreast']
m3Err   = d['Lbreast']

munkErr = concatenate(([0], munkErr))
m3Err = concatenate(([0], m3Err))

fs=14

figure(figsize=(8.5,4))
subplot(121)

semilogx(munkErr, label='MUNK')
hold(True)
semilogx(m3Err, '--', label=r"M$^3$")
hold(False)
xticks(size='bigger')
# changing font size everywhere
grid(True)
rc("axes", labelsize=fs, titlesize=fs)
rc("xtick", labelsize=fs)
rc("ytick", labelsize=fs)
rc("font", size=fs)
rc("legend", fontsize=fs)
legend(shadow=True)
title('Breast')
xlabel('iteration')
ylabel('objective')

munkErr = d['Errsonar']
m3Err   = d['Lsonar']

munkErr = concatenate(([0], munkErr))
m3Err = concatenate(([0], m3Err))


ax = subplot(122)
semilogx(munkErr, label='MUNK')
hold(True)
semilogx(m3Err, '--', label=r"M$^3$")
hold(False)

# changing font size everywhere
grid(True)
rc("axes", labelsize=fs, titlesize=fs)
rc("xtick", labelsize=fs)
rc("ytick", labelsize=fs)
rc("font", size=fs)
rc("legend", fontsize=fs)
ax.yaxis.tick_right()
title('Sonar')
xlabel('iteration')
legend(shadow=True)
show()
savefig('speed.eps')
savefig('speed.svg')

